Real-Time Control over Wireless Networks

Industrial internet of Things (IIoT) are gaining popularity for use in large-scale applications such as oil-field management (e.g., $74\times 8$km$^2$ East Texas Oil-field), smart farming, smart manufacturing, smart grid, and data center power management. These applications require the wireless stack to provide a scalable, reliable, low-power and low-latency communication. To realize a predictable and reliable communication in a highly unreliable wireless environment, industrial wireless standards use a centralized wireless stack design. In a centralized wireless stack design, a central manager generates routes and a communication schedule for a multi-channel time division multiple access communication (TDMA) based medium access control (MAC). However, a centralized wireless stack design is highly energy consuming, not scalable, and does not support frequent changes to networks or workloads. To address these challenges, the following contributions are made in this dissertation: (1) A scalable and distributed routing algorithm for industrial IoT which generates graph routes, which offer a high degree of redundancy, (2) A local and online scheduling algorithm that is scalable, energy-efficient, and supports network/workload dynamics while ensuring reliability and real-time performance, (3) An approach to minimize latency for in-band integration of multiple low-power networks, (4) A fast and efficient test of schedulability that determines if an application meets the real-time performance requirement for given network topology, and (5) A distributed scheduling and control co-design that balances the control performance requirement and real-time performance for industrial IoT.

==> DistributedHart_TMC/Results/NHloopScalability_Energy.m <==
M = csvread('NHloopScalability_Energy.csv',0,0);
col0 = M(:,1);  % Cluster
col1 = M(:,2); 
col2 = M(:,3);
col3 = M(:,4);
col4 = M(:,5);
col5 = M(:,6);
col6 = M(:,7);
col7 = M(:,8);
col8 = M(:,9);

col5 = col5(1:4)
col6 = col6(1:4)
col7 = col7(1:4)
col8 = col8(1:4)
col9 = col0(1:4)

figure(1);
errorbar(col9,col5,col6, '-.*','color', [0,0,0], 'LineWidth',2, 'MarkerSize', 20); %0.5
hold on;
errorbar(col9,col7,col8, '--gs','color', [0,0,0], 'LineWidth',2, 'MarkerSize', 20); %0.5
errorbar(col0,col1,col2, '--x','color', [1,0,0], 'LineWidth',2, 'MarkerSize', 20); %0.5
errorbar(col0,col3,col4, '-o','color', [1,0,0], 'LineWidth',2, 'MarkerSize', 20); %0.5

l = legend('Centralized-EDF','Centralized-DM','DistributedHART-EDF','DistributedHART-DM','Location','west');
legend boxoff;
set(l, 'FontSize', 30);
%ylim([0,25]);
set(gca, 'FontSize', 30);
xlabel('# Control loops', 'FontSize', 30);
ylabel('Energy (J)', 'FontSize', 30);
xlim([5 , 60]);
%y = [0, 5000, 10000, 15000, 20000];
x = [10, 20, 30, 40, 50, 60];

set(gca,'XTick',x); % Change x-axis ticks
set(gca,'XTickLabel',x); % Change x-axis ticks labels to desired values.
%ax.YAxis.Exponent = 4;
%y = [0, 5, 10, 15, 20, 25];
%set(gca,'YTick',y); % Change x-axis ticks
%set(gca,'YTickLabel',y); % Change x-axis ticks labels to desired values.

pbaspect([1.5 1 1]); % plotbox aspect ration
set(gca,'LooseInset',get(gca,'TightInset'));

==> DistributedHart_TMC/Results/NHloopScalability_Memory.m <==
M = csvread('NHloopScalability_Memory.csv',0,0);
col0 = M(:,1);  % Cluster
col1 = M(:,2); 
col2 = M(:,3);
col3 = M(:,4);
col4 = M(:,5);
col5 = M(:,6);
col6 = M(:,7);
col7 = M(:,8);
col8 = M(:,9);

col5 = col5(1:4)
col6 = col6(1:4)
col7 = col7(1:4)
col8 = col8(1:4)
col9 = col0(1:4)

figure(1);
errorbar(col9,col5,col6, '-.*','color', [0,0,0], 'LineWidth',2, 'MarkerSize', 20); %0.5
hold on;
errorbar(col9,col7,col8, '--gs','color', [0,0,0], 'LineWidth',2, 'MarkerSize', 20); %0.5
errorbar(col0,col1,col2, '--x','color', [1,0,0], 'LineWidth',2, 'MarkerSize', 20); %0.5
errorbar(col0,col3,col4, '-o','color', [1,0,0], 'LineWidth',2, 'MarkerSize', 20); %0.5

l = legend('Centralized-EDF','Centralized-DM','DistributedHART-EDF','DistributedHART-DM','Location','west');
legend boxoff;
set(l, 'FontSize', 30);
%ylim([0,25]);
set(gca, 'FontSize', 30);
xlabel('# Control loops', 'FontSize', 30);
ylabel('Memory (kB)', 'FontSize', 30);
xlim([5 , 60]);
%y = [0, 5000, 10000, 15000, 20000];
x = [10, 20, 30, 40, 50, 60];

set(gca,'XTick',x); % Change x-axis ticks
set(gca,'XTickLabel',x); % Change x-axis ticks labels to desired values.
%ax.YAxis.Exponent = 4;
%y = [0, 5, 10, 15, 20, 25];
%set(gca,'YTick',y); % Change x-axis ticks
%set(gca,'YTickLabel',y); % Change x-axis ticks labels to desired values.

pbaspect([1.5 1 1]); % plotbox aspect ration
set(gca,'LooseInset',get(gca,'TightInset'));

==> DistributedHart_TMC/Results/NHloopScalability_Sched.m <==
M = csvread('NHloopScalability_Sched.csv',0,0);
col0 = M(:,1);  % Cluster
col1 = M(:,2); 
col2 = M(:,3);
col3 = M(:,4);
col4 = M(:,5);
col5 = M(:,6);
col6 = M(:,7);
col7 = M(:,8);
col8 = M(:,9);

col5 = col5(1:4)
col6 = col6(1:4)
col7 = col7(1:4)
col8 = col8(1:4)
col9 = col0(1:4)

figure(1);
plot(col9,col5, '-.*','color', [0,0,0], 'LineWidth',2, 'MarkerSize', 20); %0.5
hold on;
plot(col9,col7, '--gs','color', [0,0,0], 'LineWidth',2, 'MarkerSize', 20); %0.5
plot(col0,col1, '--x','color', [1,0,0], 'LineWidth',2, 'MarkerSize', 20); %0.5
plot(col0,col3, '-o','color', [1,0,0], 'LineWidth',2, 'MarkerSize', 20); %0.5

l = legend('Centralized-EDF','Centralized-DM','DistributedHART-EDF','DistributedHART-DM','Location','northeast');
legend boxoff;
set(l, 'FontSize', 30);
%ylim([0,25]);
set(gca, 'FontSize', 30);
xlabel('# Control loops', 'FontSize', 30);
ylabel('Schedulability ratio', 'FontSize', 30);
xlim([5 , 60]);
ylim([0, 1]);
%y = [0, 5000, 10000, 15000, 20000];
x = [10, 20, 30, 40, 50, 60];
set(gca,'XTick',x); % Change x-axis ticks
set(gca,'XTickLabel',x); % Change x-axis ticks labels to desired values.
%ax.YAxis.Exponent = 4;
%y = [0, 5, 10, 15, 20, 25];
%set(gca,'YTick',y); % Change x-axis ticks
%set(gca,'YTickLabel',y); % Change x-axis ticks labels to desired values.

pbaspect([1.5 1 1]); % plotbox aspect ration
set(gca,'LooseInset',get(gca,'TightInset'));

==> DistributedHart_TMC/Results/NHloopScalability_Time.m <==
M = csvread('NHloopScalability_Time.csv',0,0);
col0 = M(:,1);  % Cluster
col1 = M(:,2); 
col2 = M(:,3);
col3 = M(:,4);
col4 = M(:,5);
col5 = M(:,6);
col6 = M(:,7);
col7 = M(:,8);
col8 = M(:,9);

col5 = col5(1:4)
col6 = col6(1:4)
col7 = col7(1:4)
col8 = col8(1:4)
col9 = col0(1:4)

figure(1);
errorbar(col9,col5,col6, '-.*','color', [0,0,0], 'LineWidth',2, 'MarkerSize', 20); %0.5
hold on;
errorbar(col9,col7,col8, '--gs','color', [0,0,0], 'LineWidth',2, 'MarkerSize', 20); %0.5
errorbar(col0,col1,col2, '--x','color', [1,0,0], 'LineWidth',2, 'MarkerSize', 20); %0.5
errorbar(col0,col3,col4, '-o','color', [1,0,0], 'LineWidth',2, 'MarkerSize', 20); %0.5

l = legend('Centralized-EDF','Centralized-DM','DistributedHART-EDF','DistributedHART-DM','Location','east');
legend boxoff;
set(l, 'FontSize', 30);
%ylim([0,25]);
set(gca, 'FontSize', 30);
xlabel('# Control loops', 'FontSize', 30);
ylabel('Convergence time (mins)', 'FontSize', 30);
xlim([5 , 60]);
%y = [0, 5000, 10000, 15000, 20000];
x = [10, 20, 30, 40, 50, 60];
set(gca,'XTick',x); % Change x-axis ticks
set(gca,'XTickLabel',x); % Change x-axis ticks labels to desired values.
%ax.YAxis.Exponent = 4;
%y = [0, 5, 10, 15, 20, 25];
%set(gca,'YTick',y); % Change x-axis ticks
%set(gca,'YTickLabel',y); % Change x-axis ticks labels to desired values.

pbaspect([1.5 1 1]); % plotbox aspect ration
set(gca,'LooseInset',get(gca,'TightInset'));

==> DistributedHart_TMC/Results/SchedulabilityTest.m <==
M = csvread('SchedulabilityTest.csv',0,0);
col0 = M(:,1);  % Cluster
col1 = M(:,2); 
col2 = M(:,3);
col3 = M(:,4);


figure(1);
plot(col0,col1, '--x','color', [1,0,0], 'LineWidth',2, 'MarkerSize', 20); %0.5
hold on;
plot(col0,col3, ':h','color', [0,0,0], 'LineWidth',2, 'MarkerSize', 20); %0.5
hold off;


l = legend('Upper bound (in simulation)','Analysis','Location','west');
legend boxoff;
set(l, 'FontSize', 32);
%ylim([0,25]);
set(gca, 'FontSize', 32);
xlabel('# Control loops', 'FontSize', 32);
ylabel('Schedulability ratio', 'FontSize', 32);
xlim([5 , 25]);
%y = [0, 5000, 10000, 15000, 20000];
x = [5, 10, 15, 20, 25];
set(gca,'XTick',x); % Change x-axis ticks
set(gca,'XTickLabel',x); % Change x-axis ticks labels to desired values.
ylim([0,1])
%ax.YAxis.Exponent = 4;
%y = [0, 5, 10, 15, 20, 25];
%set(gca,'YTick',y); % Change x-axis ticks
%set(gca,'YTickLabel',y); % Change x-axis ticks labels to desired values.

pbaspect([1.5 1 1]); % plotbox aspect ration
set(gca,'LooseInset',get(gca,'TightInset'));

==> DistributedHart_TMC/Results/latencyCDF.m <==
M = csvread('latency_uniform.csv',0,0);

box1 = M(1,1:92); boxIdentity1(1:92) = 1;
box2 = M(2,1:92); boxIdentity2(1:92) = 2;
box3 = M(3,1:92); boxIdentity3(1:92) = 3;
box4 = M(4,1:92); boxIdentity4(1:92) = 4;
box5 = M(5,1:92); boxIdentity5(1:92) = 5;
box6 = M(6,1:92); boxIdentity6(1:92) = 6;
box7 = M(7,1:92); boxIdentity7(1:92) = 7;
box8 = M(8,1:92); boxIdentity8(1:92) = 8;
box9 = M(9,1:92); boxIdentity9(1:92) = 9;
box10 = M(10,1:92); boxIdentity10(1:92) = 10;
box11 = M(11,1:92); boxIdentity11(1:92) = 11;
box12 = M(12,1:92); boxIdentity12(1:92) = 12;
box13 = M(13,1:92); boxIdentity13(1:92) = 13;
box14 = M(14,1:92); boxIdentity14(1:92) = 14;
box15 = M(15,1:92); boxIdentity15(1:92) = 15;
box16 = M(16,1:92); boxIdentity16(1:92) = 16;
box17 = M(17,1:92); boxIdentity17(1:92) = 17;
box18 = M(18,1:92); boxIdentity18(1:92) = 18;
box19 = M(19,1:92); boxIdentity19(1:92) = 19;
box20 = M(20,1:92); boxIdentity20(1:92) = 20;
box21 = M(21,1:92); boxIdentity21(1:92) = 21;
box22 = M(22,1:92); boxIdentity22(1:92) = 22;
box23 = M(23,1:92); boxIdentity23(1:92) = 23;
box24 = M(24,1:92); boxIdentity24(1:92) = 24;
box25 = M(24,1:92); boxIdentity25(1:92) = 25;

boxVector = [box1, box2, box3, box4, box5, box6, box7, box8, box9, box10, box11, box12, box13, box14, box15, box16, box17, box18, box19, box20, box21, box22, box23, box24, box25];

M1 = csvread('latencyCentralized.csv',0,0);

cbox1 = M1(1,:); boxIdentity1(1:92) = 1;
cbox2 = M1(2,:); boxIdentity2(1:92) = 2;
cbox3 = M1(3,:); boxIdentity3(1:92) = 3;
cbox4 = M1(4,:); boxIdentity4(1:92) = 4;
cbox5 = M1(5,:); boxIdentity5(1:92) = 5;
cbox6 = M1(6,:); boxIdentity6(1:92) = 6;
cbox7 = M1(7,:); boxIdentity7(1:92) = 7;
cbox8 = M1(8,:); boxIdentity8(1:92) = 8;
cbox9 = M1(9,:); boxIdentity9(1:92) = 9;
cbox10 = M1(10,:); boxIdentity10(1:92) = 10;
cbox11 = M1(11,:); boxIdentity11(1:92) = 11;
cbox12 = M1(12,:); boxIdentity12(1:92) = 12;
cbox13 = M1(13,:); boxIdentity13(1:92) = 13;
cbox14 = M1(14,:); boxIdentity14(1:92) = 14;
cbox15 = M1(15,:); boxIdentity15(1:92) = 15;
cbox16 = M1(16,:); boxIdentity16(1:92) = 16;
cbox17 = M1(17,:); boxIdentity17(1:92) = 17;
cbox18 = M1(18,:); boxIdentity18(1:92) = 18;
cbox19 = M1(19,:); boxIdentity19(1:92) = 19;
cbox20 = M1(20,:); boxIdentity20(1:92) = 20;
cbox21 = M1(21,:); boxIdentity21(1:92) = 21;
cbox22 = M1(22,:); boxIdentity22(1:92) = 22;
cbox23 = M1(23,:); boxIdentity23(1:92) = 23;
cbox24 = M1(24,:); boxIdentity24(1:92) = 24;
cbox25 = M1(25,:); boxIdentity25(1:92) = 25;


cboxVector = [cbox1, cbox2, cbox3, cbox4, cbox5, cbox6, cbox7, cbox8, cbox9, cbox10, cbox11, cbox12, cbox13, cbox14, cbox15, cbox16, cbox17, cbox18, cbox19, cbox20, cbox21, cbox22, cbox23, cbox24, cbox25];

figure
title('CDF')
b1 = cdfplot(boxVector);
hold on;
b2 = cdfplot(cboxVector);
hold off;
set(b1,'LineStyle', '-', 'Color', 'b','Linewidth',2);
set(b2,'LineStyle', '-', 'Color', 'r','Linewidth',2);
l = legend('DistributedHART-EDF','Centralized-EDF','Location','west');
legend boxoff;
set(l, 'FontSize', 32);
pbaspect([1.5 1 1]); % plotbox aspect ration
x = [0.5, 1, 1.5, 2, 2.5, 3, 3.5];
set(gca,'XTick',x); % Change x-axis ticks
set(gca,'XTickLabel',x);
%set(gca,'LooseInset',get(gca,'TightInset'));
set(gca, 'FontSize', 32);
xlabel('Latency(s)', 'FontSize', 32);
ylabel('Probability', 'FontSize', 32);

==> DistributedHart_TMC/Results/latencyDemCDF.m <==
M = csvread('latencyDem.csv',0,5);
row0 = M(1,:);  % Cluster
row1 = M(2,:);  % Cluster
row2 = M(3,:);  % Cluster
row3 = M(4,:);  % Cluster
row4 = M(5,:);  % Cluster

figure
title('CDF')
%b1 = cdfplot(row0);
%hold on;
b2 = cdfplot(row1);
hold on;
b3 = cdfplot(row2);
b4 = cdfplot(row3);
b5 = cdfplot(row4);
hold off;

%set(b1,'LineStyle', ':', 'Color', [0,0,0],'Linewidth',3);
set(b2,'LineStyle', '-', 'Color', [0,0,1],'Linewidth',3);
set(b3,'LineStyle', '--', 'Color', [0,1,0],'Linewidth',3);
set(b4,'LineStyle', '-.', 'Color', [1,0,0],'Linewidth',3);
set(b5,'LineStyle', ':', 'Color', [0.5,0.5,0.5],'Linewidth',3);
%l = legend('\rho_A=\rho_B=\rho_C=\rho_D=0.9','\rho_A=\rho_B=\rho_C=\rho_D=0.98','\rho_A=\rho_B=\rho_C=0.98, \rho_D=0.9','\rho_A=\rho_B=\rho_C=0.98, \rho_D=0.8','\rho_A=\rho_B=\rho_C=0.98, \rho_D=0.7','Location','west');
l = legend('\rho_1=\rho_2=\rho_3=\rho_4=0.98','\rho_1=\rho_2=\rho_3=0.98;\rho_4=0.9','\rho_1=\rho_2=\rho_3=0.98;\rho_4=0.8','\rho_1=\rho_2=\rho_3=0.98;\rho_4=0.7','Location','west');
legend boxoff;
set(l, 'FontSize', 28);
%pbaspect([1.5 1 1]); % plotbox aspect ration
x = [1, 3, 5, 7, 9, 11, 13, 15];
set(gca,'XTick',x); % Change x-axis ticks
set(gca,'XTickLabel',x);
set(gca,'LooseInset',get(gca,'TightInset'));
y = [0.1, 0.3, 0.5, 0.7, 0.9];
set(gca,'YTick',y); % Change x-axis ticks
set(gca,'YTickLabel',y);
set(gca, 'FontSize', 28);
xlabel('Latency(# of time slots)', 'FontSize', 28);
ylabel('Probability', 'FontSize', 28);


==> DistributedHart_TMC/Results/latencySched.m <==
M = csvread('latencySched.csv',0,0);
col0 = M(:,1);  % Cluster
col1 = M(:,2); 
col2 = M(:,3);
col3 = M(:,4);
col4 = M(:,5);

figure(1);
plot(col0,col3, '-.*','color', [1,0,0], 'LineWidth',2, 'MarkerSize', 20); %0.5
hold on;
plot(col0,col1, '-o','color', [1,0,0], 'LineWidth',2, 'MarkerSize', 20); %0.5
hold off;


l = legend('DistributedHART-DM','DistributedHART-IL-DM','Location','west');
legend boxoff;
set(l, 'FontSize', 28);
%ylim([0,25]);
set(gca, 'FontSize', 30);
xlabel('# Control loops', 'FontSize', 30);
ylabel('Schedulability ratio', 'FontSize', 30);
%xlim([5 , 60]);
%y = [0, 5000, 10000, 15000, 20000];
%x = [10, 20, 30, 40, 50. 60];
%set(gca,'XTick',x); % Change x-axis ticks
%set(gca,'XTickLabel',x); % Change x-axis ticks labels to desired values.
ylim([0,1])
%ax.YAxis.Exponent = 4;
%y = [0, 5, 10, 15, 20, 25];
%set(gca,'YTick',y); % Change x-axis ticks
%set(gca,'YTickLabel',y); % Change x-axis ticks labels to desired values.

pbaspect([1.5 1 1]); % plotbox aspect ration
set(gca,'LooseInset',get(gca,'TightInset'));

==> DistributedHart_TMC/Results/latency_uniform.m <==
M = csvread('latency_uniform.csv',0,0);

box1 = M(1,:); boxIdentity1(1:264) = 1;
box2 = M(2,:); boxIdentity2(1:264) = 2;
box3 = M(3,:); boxIdentity3(1:264) = 3;
box4 = M(4,:); boxIdentity4(1:264) = 4;
box5 = M(5,:); boxIdentity5(1:264) = 5;
box6 = M(6,:); boxIdentity6(1:264) = 6;
box7 = M(7,:); boxIdentity7(1:264) = 7;
box8 = M(8,:); boxIdentity8(1:264) = 8;
box9 = M(9,:); boxIdentity9(1:264) = 9;
box10 = M(10,:); boxIdentity10(1:264) = 10;
box11 = M(11,:); boxIdentity11(1:264) = 11;
box12 = M(12,:); boxIdentity12(1:264) = 12;
box13 = M(13,:); boxIdentity13(1:264) = 13;
box14 = M(14,:); boxIdentity14(1:264) = 14;
box15 = M(15,:); boxIdentity15(1:264) = 15;
box16 = M(16,:); boxIdentity16(1:264) = 16;
box17 = M(17,:); boxIdentity17(1:264) = 17;
box18 = M(18,:); boxIdentity18(1:264) = 18;
box19 = M(19,:); boxIdentity19(1:264) = 19;
box20 = M(20,:); boxIdentity20(1:264) = 20;
box21 = M(21,:); boxIdentity21(1:264) = 21;
box22 = M(22,:); boxIdentity22(1:264) = 22;
box23 = M(23,:); boxIdentity23(1:264) = 23;
box24 = M(24,:); boxIdentity24(1:264) = 24;
box25 = M(24,:); boxIdentity25(1:264) = 25;


boxVector = [box1, box2, box3, box4, box5, box6, box7, box8, box9, box10, box11, box12, box13, box14, box15, box16, box17, box18, box19, box20, box21, box22, box23, box24, box25];
boxIdentity = [boxIdentity1, boxIdentity2, boxIdentity3, boxIdentity4, boxIdentity5, boxIdentity6, boxIdentity7, boxIdentity8, boxIdentity9, boxIdentity10, boxIdentity11, boxIdentity12, boxIdentity13, boxIdentity14, boxIdentity15, boxIdentity16, boxIdentity17, boxIdentity18, boxIdentity19, boxIdentity20, boxIdentity21, boxIdentity22, boxIdentity23, boxIdentity24, boxIdentity25];

figure
b = boxplot(boxVector,boxIdentity);
set(b,{'linew'},{2})
pbaspect([1.5 1 1]); % plotbox aspect ration
x = [5, 10, 15, 20, 25];
set(gca,'XTick',x); % Change x-axis ticks
set(gca,'XTickLabel',x);
set(gca,'LooseInset',get(gca,'TightInset'));
set(gca, 'FontSize', 30);
xlabel('Flow ID', 'FontSize', 30);
ylabel('Latency(s)', 'FontSize', 30);

==> DistributedHart_TMC/Results/loopScalability_Energy.m <==
M = csvread('loopScalability_Energy.csv',0,0);
col0 = M(:,1);  % Cluster
col1 = M(:,2); 
col2 = M(:,3);
col3 = M(:,4);
col4 = M(:,5);
col5 = M(:,6);
col6 = M(:,7);
col7 = M(:,8);
col8 = M(:,9);
col9 = M(:,10);
col10 = M(:,11);
col11 = M(:,12);
col12 = M(:,13);



figure(1);
errorbar(col0,col5,col6, '-.*','color', [0,0,0], 'LineWidth',2, 'MarkerSize', 20); %0.5
hold on;
errorbar(col0,col7,col8, '--gs','color', [0,0,0], 'LineWidth',2, 'MarkerSize', 20); %0.5
errorbar(col0,col9,col10, ':p','color',[0,0,1],'LineWidth',2, 'MarkerSize', 20);
errorbar(col0,col10,col11, ':d','color',[0,0,1],'LineWidth',2, 'MarkerSize', 20);
errorbar(col0,col1,col2, '--x','color', [1,0,0], 'LineWidth',2, 'MarkerSize', 20); %0.5
errorbar(col0,col3,col4, '-o','color', [1,0,0], 'LineWidth',2, 'MarkerSize', 20); %0.5
hold off;

l = legend('Centralized-EDF','Centralized-DM','Orchestra','DiGS','DistributedHART-EDF','DistributedHART-DM','Location','northwest');
legend boxoff;
set(l, 'FontSize', 30);
%ylim([0,125]);
set(gca, 'FontSize', 30);
xlabel('# Control loops', 'FontSize', 30);
ylabel('Energy (J)', 'FontSize', 30);
xlim([5 , 60]);
%y = [0, 5000, 10000, 15000, 20000];
x = [10, 20, 30, 40, 50, 60];
set(gca,'XTick',x); % Change x-axis ticks
set(gca,'XTickLabel',x); % Change x-axis ticks labels to desired values.
%ax.YAxis.Exponent = 4;
%ylim([0, 1000])
%y = [0, 1, 10, 100, 1000];
%set(gca,'YTick',y); % Change x-axis ticks
%set(gca,'YTickLabel',y); % Change x-axis ticks labels to desired values.

pbaspect([1.5 1 1]); % plotbox aspect ration
set(gca,'LooseInset',get(gca,'TightInset'));

==> DistributedHart_TMC/Results/loopScalability_Memory.m <==
M = csvread('loopScalability_Memory.csv',0,0);
col0 = M(:,1);  % Cluster
col1 = M(:,2); 
col2 = M(:,3);
col3 = M(:,4);
col4 = M(:,5);
col5 = M(:,6);
col6 = M(:,7);
col7 = M(:,8);
col8 = M(:,9);
col9 = M(:,10);
col10 = M(:,11);
col11 = M(:,12);
col12 = M(:,13);

figure(1);
errorbar(col0,col5,col6, '-.*','color', [0,0,0], 'LineWidth',2, 'MarkerSize', 20); %0.5
hold on;
errorbar(col0,col7,col8, '--gs','color', [0,0,0], 'LineWidth',2, 'MarkerSize', 20); %0.5
errorbar(col0,col9,col10, ':p','color',[0,0,1],'LineWidth',2, 'MarkerSize', 20)
errorbar(col0,col10,col11, ':d','color',[0,0,1],'LineWidth',2, 'MarkerSize', 20);
errorbar(col0,col1,col2, '--x','color', [1,0,0], 'LineWidth',2, 'MarkerSize', 20); %0.5
errorbar(col0,col3,col4, '-o','color', [1,0,0], 'LineWidth',2, 'MarkerSize', 20); %0.5


l = legend('Centralized-EDF','Centralized-DM','Orchestra','DiGS','DistributedHART-EDF','DistributedHART-DM','Location','northwest');
legend boxoff;
set(l, 'FontSize', 30);
ylim([0,300]);
set(gca, 'FontSize', 30);
xlabel('# Control loops', 'FontSize', 30);
ylabel('Memory (kB)', 'FontSize', 30);
xlim([5 , 60]);
%y = [0, 5000, 10000, 15000, 20000];
x = [10, 20, 30, 40, 50, 60];
set(gca,'XTick',x); % Change x-axis ticks
set(gca,'XTickLabel',x); % Change x-axis ticks labels to desired values.
%ax.YAxis.Exponent = 4;
%y = [0, 5, 10, 15, 20, 25];
%set(gca,'YTick',y); % Change x-axis ticks
%set(gca,'YTickLabel',y); % Change x-axis ticks labels to desired values.

pbaspect([1.5 1 1]); % plotbox aspect ration
set(gca,'LooseInset',get(gca,'TightInset'));

==> DistributedHart_TMC/Results/loopScalability_MemoryCompact.m <==
M = csvread('loopScalability_MemoryCompact.csv',0,0);
col0 = M(:,1);  % Cluster
col1 = M(:,2); 
col2 = M(:,3);
col3 = M(:,4);
col4 = M(:,5);
col5 = M(:,6);
col6 = M(:,7);
col7 = M(:,8);
col8 = M(:,9);
col9 = M(:,10);
col10 = M(:,11);
col11 = M(:,12);
col12 = M(:,13);

figure(1);
%errorbar(col0,col5,col6, '-.*','color', [0,0,0], 'LineWidth',2, 'MarkerSize', 20); %0.5
errorbar(col0,col7,col8, '--gs','color', [0,0,0], 'LineWidth',2, 'MarkerSize', 20); %0.5
hold on;
%errorbar(col0,col9,col10, ':p','color',[0,0,1],'LineWidth',2, 'MarkerSize', 20)
%errorbar(col0,col10,col11, ':d','color',[0,0,1],'LineWidth',2, 'MarkerSize', 20);
%errorbar(col0,col1,col2, '--x','color', [1,0,0], 'LineWidth',2, 'MarkerSize', 20); %0.5
errorbar(col0,col3,col4, '-o','color', [1,0,0], 'LineWidth',2, 'MarkerSize', 20); %0.5


%l = legend('Centralized-EDF','Centralized-DM','Orchestra','DiGS','DistributedHART-EDF','DistributedHART-DM','Location','northwest');
l = legend('Centralized-DM','DistributedHART-DM','Location','northwest');
legend boxoff;
set(l, 'FontSize', 30);
ylim([0,0.5]);
set(gca, 'FontSize', 30);
xlabel('# Control loops', 'FontSize', 30);
ylabel('Memory (kB)', 'FontSize', 30);
xlim([5 , 40]);
%y = [0, 5000, 10000, 15000, 20000];
x = [10, 20, 30, 40];
set(gca,'XTick',x); % Change x-axis ticks
set(gca,'XTickLabel',x); % Change x-axis ticks labels to desired values.
%ax.YAxis.Exponent = 4;
%y = [0, 5, 10, 15, 20, 25];
%set(gca,'YTick',y); % Change x-axis ticks
%set(gca,'YTickLabel',y); % Change x-axis ticks labels to desired values.

pbaspect([1.5 1 1]); % plotbox aspect ration
set(gca,'LooseInset',get(gca,'TightInset'));

==> DistributedHart_TMC/Results/loopScalability_Sched.m <==
M = csvread('loopScalability_Sched.csv',0,0);
col0 = M(:,1);  % Cluster
col1 = M(:,2); 
col2 = M(:,3);
col3 = M(:,4);
col4 = M(:,5);
col5 = M(:,6);
col6 = M(:,7);
col7 = M(:,8);
col8 = M(:,9);
col9 = M(:,10);
col10 = M(:,11);
col11 = M(:,12);
col12 = M(:,13);


figure(1);
plot(col0,col5, '-.*','color', [0,0,0], 'LineWidth',2, 'MarkerSize', 20); %0.5
hold on;
plot(col0,col7, '--gs','color', [0,0,0], 'LineWidth',2, 'MarkerSize', 20); %0.5
plot(col0,col9, ':p','color',[0,0,1],'LineWidth',2, 'MarkerSize', 20)
plot(col0,col11, ':d','color',[0,0,1],'LineWidth',2, 'MarkerSize', 20)
plot(col0,col1, '--x','color', [1,0,0], 'LineWidth',2, 'MarkerSize', 20); %0.5
plot(col0,col3, '-o','color', [1,0,0], 'LineWidth',2, 'MarkerSize', 20); %0.5
hold off;


l = legend('Centralized-EDF','Centralized-DM','Orchestra','DiGS','DistributedHART-EDF','DistributedHART-DM','Location','west');
legend boxoff;
set(l, 'FontSize', 28);
%ylim([0,25]);
set(gca, 'FontSize', 30);
xlabel('# Control loops', 'FontSize', 30);
ylabel('Schedulability ratio', 'FontSize', 30);
xlim([5 , 60]);
%y = [0, 5000, 10000, 15000, 20000];
x = [10, 20, 30, 40, 50. 60];
set(gca,'XTick',x); % Change x-axis ticks
set(gca,'XTickLabel',x); % Change x-axis ticks labels to desired values.
ylim([0,1])
%ax.YAxis.Exponent = 4;
%y = [0, 5, 10, 15, 20, 25];
%set(gca,'YTick',y); % Change x-axis ticks
%set(gca,'YTickLabel',y); % Change x-axis ticks labels to desired values.

pbaspect([1.5 1 1]); % plotbox aspect ration
set(gca,'LooseInset',get(gca,'TightInset'));

==> DistributedHart_TMC/Results/loopScalability_Time.m <==
M = csvread('loopScalability_Time.csv',0,0);
col0 = M(:,1);  % Cluster
col1 = M(:,2); 
col2 = M(:,3);
col3 = M(:,4);
col4 = M(:,5);
col5 = M(:,6);
col6 = M(:,7);
col7 = M(:,8);
col8 = M(:,9);
col9 = M(:,10);
col10 = M(:,11);
col11 = M(:,12);
col12 = M(:,13);


figure(1);
errorbar(col0,col5,col6, '-.*','color', [0,0,0], 'LineWidth',2, 'MarkerSize', 20); %0.5
hold on;
errorbar(col0,col7,col8, '--gs','color', [0,0,0], 'LineWidth',2, 'MarkerSize', 20); %0.5
errorbar(col0,col9,col10, ':p','color',[0,0,1],'LineWidth',2, 'MarkerSize', 20)
errorbar(col0,col10,col11, ':d','color',[0,0,1],'LineWidth',2, 'MarkerSize', 20);
errorbar(col0,col1,col2, '--x','color', [1,0,0], 'LineWidth',2, 'MarkerSize', 20); %0.5
errorbar(col0,col3,col4, '-o','color', [1,0,0], 'LineWidth',2, 'MarkerSize', 20); %0.5
hold off;


l = legend('Centralized-EDF','Centralized-DM','Orchestra','DiGS','DistributedHART-EDF','DistributedHART-DM','Location','northwest');
legend boxoff;
set(l, 'FontSize', 30);
%ylim([0,25]);
set(gca, 'FontSize', 30);
xlabel('# Control loops', 'FontSize', 30);
ylabel('Convergence time (mins)', 'FontSize', 30);
xlim([5 , 60]);
%y = [0, 5000, 10000, 15000, 20000];
x = [10, 20, 30, 40, 50, 60];
set(gca,'XTick',x); % Change x-axis ticks
set(gca,'XTickLabel',x); % Change x-axis ticks labels to desired values.
%ax.YAxis.Exponent = 4;
%y = [0, 5, 10, 15, 20, 25];
%set(gca,'YTick',y); % Change x-axis ticks
%set(gca,'YTickLabel',y); % Change x-axis ticks labels to desired values.

pbaspect([1.5 1 1]); % plotbox aspect ration
set(gca,'LooseInset',get(gca,'TightInset'));

==> DistributedHart_TMC/Results/nodeScalability_Energy.m <==
M = csvread('nodeScalability_Energy.csv',0,0);
col0 = M(:,1);  % Cluster
col1 = M(:,2); 
col2 = M(:,3);
col3 = M(:,4);
col4 = M(:,5);
col5 = M(:,6);
col6 = M(:,7);
col7 = M(:,8);
col8 = M(:,9);



figure(1);
errorbar(col0,col5,col6, '-.*','color', [0,0,0], 'LineWidth',2, 'MarkerSize', 20); %0.5
hold on;
errorbar(col0,col7,col8, '--gs','color', [0,0,0], 'LineWidth',2, 'MarkerSize', 20); %0.5
errorbar(col0,col1,col2, '--x','color', [1,0,0], 'LineWidth',2, 'MarkerSize', 20); %0.5
errorbar(col0,col3,col4, '-o','color', [1,0,0], 'LineWidth',2, 'MarkerSize', 20); %0.5
hold off;

l = legend('Centralized-EDF','Centralized-DM','DistributedHART-EDF','DistributedHART-DM','Location','northwest');
legend boxoff;
set(l, 'FontSize', 30);
%ylim([0,25]);
set(gca, 'FontSize', 30);
xlabel('# Nodes', 'FontSize', 30);
ylabel('Energy (J)', 'FontSize', 30);
xlim([74 , 592]);
%y = [0, 5000, 10000, 15000, 20000];
x = [74, 148, 222, 296, 370, 444, 518, 592];
set(gca,'XTick',x); % Change x-axis ticks
set(gca,'XTickLabel',x); % Change x-axis ticks labels to desired values.
%ax.YAxis.Exponent = 4;
%y = [0, 5, 10, 15, 20, 25];
%set(gca,'YTick',y); % Change x-axis ticks
%set(gca,'YTickLabel',y); % Change x-axis ticks labels to desired values.

pbaspect([1.5 1 1]); % plotbox aspect ration
set(gca,'LooseInset',get(gca,'TightInset'));

==> DistributedHart_TMC/Results/nodeScalability_Memory.m <==
M = csvread('nodeScalability_Memory.csv',0,0);
col0 = M(:,1);  % Cluster
col1 = M(:,2); 
col2 = M(:,3);
col3 = M(:,4);
col4 = M(:,5);
col5 = M(:,6);
col6 = M(:,7);
col7 = M(:,8);
col8 = M(:,9);



figure(1);
errorbar(col0,col5,col6, '-.*','color', [0,0,0], 'LineWidth',2, 'MarkerSize', 20); %0.5
hold on;
errorbar(col0,col7,col8, '--gs','color', [0,0,0], 'LineWidth',2, 'MarkerSize', 20); %0.5
errorbar(col0,col1,col2, '--x','color', [1,0,0], 'LineWidth',2, 'MarkerSize', 20); %0.5
errorbar(col0,col3,col4, '-o','color', [1,0,0], 'LineWidth',2, 'MarkerSize', 20); %0.5


l = legend('Centralized-EDF','Centralized-DM','DistributedHART-EDF','DistributedHART-DM','Location','northwest');
legend boxoff;
set(l, 'FontSize', 30);
%ylim([0,25]);
set(gca, 'FontSize', 30);
xlabel('# Nodes', 'FontSize', 30);
ylabel('Memory (kB)', 'FontSize', 30);
xlim([74 , 592]);
%y = [0, 5000, 10000, 15000, 20000];
x = [74, 148, 222, 296, 370, 444, 518, 592];
set(gca,'XTick',x); % Change x-axis ticks
set(gca,'XTickLabel',x); % Change x-axis ticks labels to desired values.
%ax.YAxis.Exponent = 4;
%y = [0, 5, 10, 15, 20, 25];
%set(gca,'YTick',y); % Change x-axis ticks
%set(gca,'YTickLabel',y); % Change x-axis ticks labels to desired values.

pbaspect([1.5 1 1]); % plotbox aspect ration
set(gca,'LooseInset',get(gca,'TightInset'));

==> DistributedHart_TMC/Results/nodeScalability_Sched.m <==
M = csvread('nodeScalability_Sched.csv',0,0);
col0 = M(:,1);  % Cluster
col1 = M(:,2); 
col2 = M(:,3);
col3 = M(:,4);
col4 = M(:,5);
col5 = M(:,6);
col6 = M(:,7);
col7 = M(:,8);
col8 = M(:,9);



figure(1);
plot(col0,col5, '-.*','color', [0,0,0], 'LineWidth',2, 'MarkerSize', 20); %0.5
hold on;
%plot(col0,col7, '--gs','color', [0,0,0], 'LineWidth',2, 'MarkerSize', 20); %0.5
plot(col0,col1, '--x','color', [1,0,0], 'LineWidth',2, 'MarkerSize', 20); %0.5
%plot(col0,col3, '-o','color', [1,0,0], 'LineWidth',2, 'MarkerSize', 20); %0.5
hold off;

%l = legend('Centralized-EDF','Centralized-DM','DistributedHART-EDF','DistributedHART-DM','Location','northeast');
l = legend('Centralized-EDF','DistributedHART-EDF','Location','northeast');
legend boxoff;
set(l, 'FontSize', 30);
ylim([0,1]);
set(gca, 'FontSize', 30);
xlabel('# Nodes', 'FontSize', 30);
ylabel('Schedulability ratio', 'FontSize', 30);
xlim([74 , 592]);
%y = [0, 5000, 10000, 15000, 20000];
x = [74, 148, 222, 296, 370, 444, 518, 592];
set(gca,'XTick',x); % Change x-axis ticks
set(gca,'XTickLabel',x); % Change x-axis ticks labels to desired values.
%ax.YAxis.Exponent = 4;
%y = [0, 5, 10, 15, 20, 25];
%set(gca,'YTick',y); % Change x-axis ticks
%set(gca,'YTickLabel',y); % Change x-axis ticks labels to desired values.

pbaspect([1.5 1 1]); % plotbox aspect ration
set(gca,'LooseInset',get(gca,'TightInset'));

==> DistributedHart_TMC/Results/nodeScalability_Time.m <==
M = csvread('nodeScalability_Time.csv',0,0);
col0 = M(:,1);  % Cluster
col1 = M(:,2); 
col2 = M(:,3);
col3 = M(:,4);
col4 = M(:,5);
col5 = M(:,6);
col6 = M(:,7);
col7 = M(:,8);
col8 = M(:,9);



figure(1);
errorbar(col0,col5,col6, '-.*','color', [0,0,0], 'LineWidth',2, 'MarkerSize', 20); %0.5
hold on;
errorbar(col0,col7,col8, '--gs','color', [0,0,0], 'LineWidth',2, 'MarkerSize', 20); %0.5
errorbar(col0,col1,col2, '--x','color', [1,0,0], 'LineWidth',2, 'MarkerSize', 20); %0.5
errorbar(col0,col3,col4, '-o','color', [1,0,0], 'LineWidth',2, 'MarkerSize', 20); %0.5
hold off;

l = legend('Centralized-EDF','Centralized-DM','DistributedHART-EDF','DistributedHART-DM','Location','northwest');
legend boxoff;
set(l, 'FontSize', 30);
%ylim([0,25000]);
set(gca, 'FontSize', 30);
xlabel('# Nodes', 'FontSize', 30);
ylabel('Convergence time (mins)', 'FontSize', 30);
xlim([74 , 592]);
%y = [0, 5000, 10000, 15000, 20000];
x = [74, 148, 222, 296, 370, 444, 518, 592];
set(gca,'XTick',x); % Change x-axis ticks
set(gca,'XTickLabel',x); % Change x-axis ticks labels to desired values.
%ax.YAxis.Exponent = 4;
%y = [0, 5, 10, 15, 20, 25];
%set(gca,'YTick',y); % Change x-axis ticks
%set(gca,'YTickLabel',y); % Change x-axis ticks labels to desired values.

pbaspect([1.5 1 1]); % plotbox aspect ration
set(gca,'LooseInset',get(gca,'TightInset'));

==> DistributedHart_TMC/Results/noise_Sched.m <==
M = csvread('noise_Sched.csv',0,0);
col0 = M(:,1);  % Cluster
col1 = M(:,2); 
col2 = M(:,3);
col3 = M(:,4);
col4 = M(:,5);
col5 = M(:,6);
col6 = M(:,7);
col7 = M(:,8);
col8 = M(:,9);



figure(1);
plot(col0,col1, '-o','color', [1,0,0], 'LineWidth',2, 'MarkerSize', 16); %0.5
%plot(col0,col3, '--x','color', [1,0,0], 'LineWidth',2, 'MarkerSize', 16); %0.5
hold on;
%plot(col0,col5, '-.*','color', [1,0,0], 'LineWidth',2, 'MarkerSize', 16); %0.5
plot(col0,col7, '--gs','color', [0,0,0], 'LineWidth',2, 'MarkerSize', 16); %0.5
hold off;

l = legend('DistributedHART w=2','C-LLF','Location','east');
set(l, 'FontSize', 25);
%ylim([0,25]);
set(gca, 'FontSize', 25);
xlabel('% of noise', 'FontSize', 25);
ylabel('Schedulability Ratio', 'FontSize', 25);
xlim([0 , 20]);
%y = [0, 5000, 10000, 15000, 20000];
x = [0, 5, 10, 15 , 20];
set(gca,'XTick',x); % Change x-axis ticks
set(gca,'XTickLabel',x); % Change x-axis ticks labels to desired values.
%ax.YAxis.Exponent = 4;
%y = [0, 5, 10, 15, 20, 25];
%set(gca,'YTick',y); % Change x-axis ticks
%set(gca,'YTickLabel',y); % Change x-axis ticks labels to desired values.

pbaspect([1.5 1 1]); % plotbox aspect ration
set(gca,'LooseInset',get(gca,'TightInset'));

==> DistributedHart_TMC/Results/nonUniform_Sched.m <==
M = csvread('nonUniform_Sched.csv',0,0);
col0 = M(:,1);  % Cluster
col1 = M(:,2); 
col2 = M(:,3);
col3 = M(:,4);
col4 = M(:,5);



figure(1);
plot(col0,col1, '-o','color', [0,0,0], 'LineWidth',2, 'MarkerSize', 20); %0.5
hold on;
plot(col0,col3, '--x','color', [1,0,0], 'LineWidth',2, 'MarkerSize', 20); %0.5
hold off;

l = legend('DistributedHART-EDF-NU','DistributedHART-EDF','Location','northeast');
legend boxoff;
set(l, 'FontSize', 30);
ylim([0,1]);
set(gca, 'FontSize', 30);
xlabel('# of Control Loops', 'FontSize', 30);
ylabel('Schedulability ratio', 'FontSize', 30);
xlim([5 , 35]);
%y = [0, 5000, 10000, 15000, 20000];
x = [5, 15, 25, 35];
set(gca,'XTick',x); % Change x-axis ticks
set(gca,'XTickLabel',x); % Change x-axis ticks labels to desired values.
%ax.YAxis.Exponent = 4;
%y = [0, 5, 10, 15, 20, 25];
%set(gca,'YTick',y); % Change x-axis ticks
%set(gca,'YTickLabel',y); % Change x-axis ticks labels to desired values.

pbaspect([1.5 1 1]); % plotbox aspect ration
set(gca,'LooseInset',get(gca,'TightInset'));

==> DistributedHart_TMC/Results/reliability_Sched.m <==
M = csvread('reliability_Sched.csv',0,0);
col0 = M(:,1);  % Cluster
col1 = M(:,2); 
col2 = M(:,3);
col3 = M(:,4);
col4 = M(:,5);
col5 = M(:,6);
col6 = M(:,7);
col7 = M(:,8);
col8 = M(:,9);



figure(1);
plot(col0,col5, '-.*','color', [0,0,0], 'LineWidth',2, 'MarkerSize', 20); %0.5
hold on;
plot(col0,col7, '--gs','color', [0,0,0], 'LineWidth',2, 'MarkerSize', 20); %0.5
plot(col0,col1, '--x','color', [1,0,0], 'LineWidth',2, 'MarkerSize', 20); %0.5
plot(col0,col3, '-o','color', [1,0,0], 'LineWidth',2, 'MarkerSize', 20); %0.5
hold off;

l = legend('Centralized-EDF','Centralized-DM','DistributedHART-EDF','DistributedHART-DM','Location','northeast');
legend boxoff;
set(l, 'FontSize', 30);
ylim([0,1]);
set(gca, 'FontSize', 30);
xlabel('% of noise', 'FontSize', 30);
ylabel('Schedulability Ratio', 'FontSize', 30);
xlim([1, 5]);
%y = [0, 5000, 10000, 15000, 20000];
x = [1, 2, 3, 4, 5];
set(gca,'XTick',x); % Change x-axis ticks
set(gca,'XTickLabel',x); % Change x-axis ticks labels to desired values.
%ax.YAxis.Exponent = 4;
%y = [0, 5, 10, 15, 20, 25];
%set(gca,'YTick',y); % Change x-axis ticks
%set(gca,'YTickLabel',y); % Change x-axis ticks labels to desired values.

pbaspect([1.5 1 1]); % plotbox aspect ration
set(gca,'LooseInset',get(gca,'TightInset'));

==> DistributedHart_TMC/Results/unused.m <==
M = csvread('unused.csv',0,0);
col0 = M(:,1);  % Cluster
col1 = M(:,2); 
col2 = M(:,3);
col3 = M(:,4);
col4 = M(:,5);

c = categorical({'EDF','DistributedHART'});
y = [col2(1) ; col4(1) ];
%y = [col1(1) ; col3(1) ];
b = bar(y);
b(1).FaceColor = [0.4,0.4,0.4];
b(1).BarWidth = 0.3;
%b(1).FaceColor = [0.7,0.7,0.7];

set(gca, 'FontSize', 26);
%ylabel('Percentage of idle slots', 'FontSize', 26);
ylabel({'Percentage of slots';'available for new flows'}, 'FontSize', 26);
%xlim([5 , 30]);
%y = [0, 5000, 10000, 15000, 20000];
set(gca, 'XTick',1:2, 'XTickLabel',{'DistributedHART-EDF' 'Centralized-EDF'}); % Change x-axis ticks labels to desired values.
%set(gca,'XTick',x); % Change x-axis ticks
%set(gca,'XTickLabel',x); % Change x-axis ticks labels to desired values.
ylim([0,100])
%ax.YAxis.Exponent = 4;
y = [20, 40, 60, 80, 100];
set(gca,'YTick',y); % Change x-axis ticks
set(gca,'YTickLabel',y); % Change x-axis ticks labels to desired values.

pbaspect([1.5 1 1]); % plotbox aspect ration
set(gca,'LooseInset',get(gca,'TightInset'));
